Advanced Automatic Code Generation for Multiple Relaxation-Time Lattice Boltzmann Methods

The scientific code generation package lbmpy supports the automated design and the efficient implementation of lattice Boltzmann methods (LBMs) through metaprogramming. It is based on a new, concise calculus for describing multiple relaxation-time LBMs, including techniques that enable the numerically advantageous subtraction of the constant background component from the populations. These techniques are generalized to a wide range of collision spaces and equilibrium distributions. The article contains an overview of lbmpy's front-end and its code generation pipeline, which implements the new LBM calculus by means of symbolic formula manipulation tools and object-oriented programming. The generated codes have only a minimal number of arithmetic operations. Their automatic derivation rests on two novel Chimera transforms that have been specifically developed for efficiently computing raw and central moments. Information contained in the symbolic representation of the methods is further exploited in a customized sequence of algebraic simplifications, further reducing computational cost. When combined, these algebraic transformations lead to concise and compact numerical kernels. Specifically, with these optimizations, the advanced central moment- and cumulant-based methods can be realized with only little additional cost as when compared with the simple BGK method. The effectiveness and flexibility of the new lbmpy code generation system is demonstrated in simulating Taylor-Green vortex decay and the automatic derivation of an LBM algorithm to solve the shallow water equations.

==> figures/DiscreteShallowWaterEquilibrium.py <==
from itertools import chain

from pystencils.session import *
from lbmpy.session import *

from pystencils.sympyextensions import scalar_product as dot
from lbmpy.equilibrium import GenericDiscreteEquilibrium
from lbmpy.methods import (DensityVelocityComputation, create_from_equilibrium, CollisionSpaceInfo)

#   START SNIPPET
x, y, g, h, u_x, u_y, $\omega$_s = sp.symbols(...)

def f_eq($\xi$):
    $\xi$_sum = sum(abs($\xi$_i) for $\xi$_i in $\xi$)
    if $\xi$_sum == 0:
        return h * (1 - (5 * g * h) / 6 - (2 * dot(u,u)) / 3)
    else:
        $\lambda$ = 1 if $\xi$_sum == 1 else sp.Rational(1, 4)
        common = (g * h) / 6 + dot($\xi$, u) / 3 + dot($\xi$, u)**2 / 2 - dot(u,u) / 6
        return $\lambda$ * h * common

eq_populations = [f_eq($\xi$) for $\xi$ in d2q9]
swe_eq = GenericDiscreteEquilibrium(d2q9, eq_populations, h, u)

polys = (1, x, y, x * y, x**2 - y**2, x**2 + y**2, x * y**2, y * x**2, x**2 * y**2)
r_rates = [0, 0, 0, $\omega$_s, $\omega$_s, 1, 1, 1, 1]
rr_dict = dict(zip(polys, r_rates))
cqc = DensityVelocityComputation(d2q9, density_symbol=h, ...)
cspace = CollisionSpaceInfo(CollisionSpace.CENTRAL_MOMENTS)
swe_method = create_from_equilibrium(d2q9, swe_eq, cqc, rr_dict, cspace)

lb_kernel = create_lb_function(lb_method=swe_method)
#   END SNIPPET

